Differential Privacy of Populations in Routing Games

As our ground transportation infrastructure modernizes, the large amount of data being measured, transmitted, and stored motivates an analysis of the privacy aspect of these emerging cyber-physical technologies. In this paper, we consider privacy in the routing game, where the origins and destinations of drivers are considered private. This is motivated by the fact that this spatiotemporal information can easily be used as the basis for inferences for a person's activities. More specifically, we consider the differential privacy of the mapping from the amount of flow for each origin-destination pair to the traffic flow measurements on each link of a traffic network. We use a stochastic online learning framework for the population dynamics, which is known to converge to the Nash equilibrium of the routing game. We analyze the sensitivity of this process and provide theoretical guarantees on the convergence rates as well as differential privacy values for these models. We confirm these with simulations on a small example.

==> fig/epsilon_plots.m <==
clear
clc
close all

T = 90;

t = 1:T;
eta1 = t.^(-0.5);
eta2 = 2*t.^(-0.2);
max_eta = max(eta1,eta2);
sum_Pi_sqrt = sqrt(6);
A_theta = 1.4;
A_x = 6 * A_theta;
A_Delta = 2;
A_l = 3;
M = 2;

c = 1e-5;

sigma2 = .3;

%----

a = 2;
delta_t = ones(1,T)*0.01;

eps_t = c * A_l * A_x * sqrt(2*log(1.25./delta_t)) .* ...
    (A_Delta + (A_theta * max_eta * sum_Pi_sqrt * (M+a))) / sigma2;

plot(eps_t)

eps_to_plot = zeros(1,T);
eps_to_plot(1) = eps_t(1);
for i = 2:T
    eps_to_plot(i) = eps_to_plot(i-1) + eps_t(i);
end

delta_to_plot = zeros(1,T);
for i = 1:T
    delta_ = 1 - (1-2*exp(-a^2/(2*sigma2)))^(i*6);
    temp_delta = 0;
    for i_ = 1:i
        temp_eps = 0;
        for j = i_+1:i
            temp_eps = temp_eps + eps_t(j);
        end
        temp_delta = temp_delta + exp(temp_eps) * delta_t(i_);
    end
    delta_to_plot(i) = delta_ + temp_delta;
end

%-----

figureHandle = figure(1);

subplot(2,1,1)

plot(eps_to_plot,'LineWidth',2)

xlabel('T')
ylabel('\epsilon')
title('\epsilon-\delta as a function of number of iterations')

set(findall(figureHandle,'type','text'),'fontSize',14)
set(gca,'fontsize',14)
grid on

subplot(2,1,2)
plot(delta_to_plot,'LineWidth',2)

xlabel('T')
ylabel('\delta')
grid on

set(findall(figureHandle,'type','text'),'fontSize',14)
set(gca,'fontsize',14)

data = [t', eps_to_plot', delta_to_plot'];

% savefig('eps_delta_e5','pdf')
% save eps_delta_e5.csv data -ascii
% savefig('eps_delta_e4','pdf')
% save eps_delta_e4.csv data -ascii


